Characterizing the Dynamics and Chemistry of Transiting Exoplanets with the Habitable World Observatory

The primary scientific objective of this Habitable Worlds Observatory (HWO) Science Case Development Document (SCDD) is to measure planetary rotation rates of transiting exoplanets to determine the structure, composition, circulation, and aerosol properties of their planetary atmospheres. For this analysis, HWO would obtain spectroscopic phase curves for planets with orbital periods of 5 - 20+ days, to assess tidal locking radius assumptions. Extending phase curve studies out to longer orbital periods than accessible with current and near-future telescopes will enable detailed investigation of atmospheric structure, composition, and circulation for planets that are much cooler than the more highly irradiated planets accessible with JWST phase curve observations (i.e., Teq < 500 K for HWO versus 1400 K <= Teq <= 2600 K for JWST). Broad wavelength coverage extending from the UV to the NIR would capture both reflected light and thermal emission, enabling HWO to conduct comprehensive characterization of planetary atmospheres. UV observations would probe high altitudes, thereby providing valuable insights into atmospheric (dis)equilibrium, aerosol properties, and the effects of photochemical processes on atmospheric composition. We also discuss the role of polarimetry in the classification of aerosols and the associated role they play in the atmospheric energy budget that directly ties them to the chemistry and circulation structure of the atmosphere.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
   \fancyfoot[L]{\emph{Towards the Habitable Worlds Observatory: Visionary Science and Transformational Technology} \\ HWO2025 editors, \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

